Quadratic Differential Equations in Three Variables without Multivalued Solutions: Part I

For ordinary differential equations in the complex domain, a central problem is to understand, in a given equation or class of equations, those whose solutions do not present multivaluedness. We consider autonomous, first-order, quadratic homogeneous equations in three variables, and begin the classification of those which do not have multivalued solutions.

==> anc/README.txt <==
This is the README.txt file accompanying the programs related to the article 

Adolfo Guillot, Quadratic Differential Equations in Three Variables without Multivalued Solutions: Part I, SIGMA 14 (2018), 122, 46 pages, DOI: 10.3842/SIGMA.2018.122

It is also available as arXiv:1804.10664 [math.CA]

The files are

p1a.sage
p1b.sage
p2a.sage
p2b.sage
p3.sage
p4.sage
p5.sage

and are SageMath (www.sagemath.org) files. We ran them in version 8.1; all of them run in a under a few seconds in a modest personal computer.

Some of them include several cases (a case needs to be chosen and then uncommented)

References to these files appear as footnotes in the text.









==> anc/p1a.sage <==
goal=1/6
u=[1,-2,2,1,1,x,x]
v=[2,-1,-3,x,x,x,x]
for e1 in [4..5]:
    for e2 in [ceil(2/(goal-1/e1))..-1]:
        if goal-1/e1-1/e2 <> 0:
            e3=1/(goal-1/e1-1/e2)
            if e3 in ZZ:
                w=[e1,e2,e3]
                for i in range(3):
                    n=(1+sqrt(1+4*w[i]))/2
                    if n in ZZ:
                        v[3]=-n
                        v[4]=n-1
                        d5=w[(i+1) % 3]
                        d6=w[(i+2) % 3]
                        for p5 in divisors(d5):
                            if p5^2<=abs(d5):
                                for p6 in divisors(d6):
                                    if p6^2<=abs(d6):
                                        for s5 in [-1,1]:
                                            for s6 in [-1,1]:
                                                u[5]=s5*p5
                                                v[5]=d5/u[5]
                                                u[6]=s6*p6
                                                v[6]=d6/u[6]
                                                R1=sum([(u[j]+v[j])/u[j]/v[j] for j in range(7)])
                                                if R1 == 4:
                                                    print(u,v)


==> anc/p1b.sage <==
goal=1/6
u=[1,-2,2,1,1,x,x]
v=[2,-1,-3,x,x,x,x]
for e1 in [7..18]:
    for e2 in [e1..floor(2/(goal-1/e1))]:
        if goal-1/e1-1/e2 <> 0:
            e3=1/(goal-1/e1-1/e2)
            if e3 in ZZ:
                w=[e1,e2,e3]
                for i in range(3):
                    n=(1+sqrt(1+4*w[i]))/2
                    if n in ZZ:
                        v[3]=-n
                        v[4]=n-1
                        d5=w[(i+1) % 3]
                        d6=w[(i+2) % 3]
                        for p5 in divisors(d5):
                            if p5^2<=abs(d5):
                                for p6 in divisors(d6):
                                    if p6^2<=abs(d6):
                                        for s5 in [-1,1]:
                                            for s6 in [-1,1]:
                                                u[5]=s5*p5
                                                v[5]=d5/u[5]
                                                u[6]=s6*p6
                                                v[6]=d6/u[6]
                                                R1=sum([(u[j]+v[j])/u[j]/v[j] for j in range(7)])
                                                if R1 == 4:
                                                    print(u,v)



==> anc/p2a.sage <==
goal=1/6
u=[1,2,-2,x,x,x,x]
v=[2,1,3,x,x,x,x]
for e1 in [3..5]:
    for e2 in [ceil(2/(goal-1/e1))..-1]:
        if goal-1/e1-1/e2 <> 0:
            e3=1/(goal-1/e1-1/e2)
            if e3 in ZZ:
                w=[e1,e2,e3]
                for i in range(3):
                    k=w[i]
                    for pre_n in divisors(k):
                        for s_n in [-1,1]:
                            n=pre_n*s_n
                            m=k/n-n
                            if m>0:
                                u[3]=-m
                                v[3]=-n
                                u[4]=m
                                v[4]=-n-m
                                d5=w[(i+1) % 3]
                                d6=w[(i+2) % 3]
                                for p5 in divisors(d5):
                                    if p5^2<=abs(d5):
                                        for p6 in divisors(d6):
                                            if p6^2<=abs(d6):
                                                for s5 in [-1,1]:
                                                    for s6 in [-1,1]:
                                                        u[5]=s5*p5
                                                        v[5]=d5/u[5]
                                                        u[6]=s6*p6
                                                        v[6]=d6/u[6]
                                                        R1=sum([(u[j]+v[j])/u[j]/v[j] for j in range(7)])
                                                        R2=sum([(u[j]+v[j])^2/u[j]/v[j] for j in range(7)])
                                                        if R1 == 4 and R2 == 16:
                                                            print(w,u,v,R2)



==> anc/p2b.sage <==
goal=1/6
u=[1,2,-2,x,x,x,x]
v=[2,1,3,x,x,x,x]
for e1 in [7..18]:
    for e2 in [e1..floor(2/(goal-1/e1))]:
        if goal-1/e1-1/e2 <> 0:
            e3=1/(goal-1/e1-1/e2)
            if e3 in ZZ:
                w=[e1,e2,e3]
                for i in range(3):
                    k=w[i]
                    for pre_n in divisors(k):
                        for s_n in [-1,1]:
                            n=pre_n*s_n
                            m=k/n-n
                            if m>0:
                                u[3]=-m
                                v[3]=-n
                                u[4]=m
                                v[4]=-n-m
                                d5=w[(i+1) % 3]
                                d6=w[(i+2) % 3]
                                for p5 in divisors(d5):
                                    if p5^2<=abs(d5):
                                        for p6 in divisors(d6):
                                            if p6^2<=abs(d6):
                                                for s5 in [-1,1]:
                                                    for s6 in [-1,1]:
                                                        u[5]=s5*p5
                                                        v[5]=d5/u[5]
                                                        u[6]=s6*p6
                                                        v[6]=d6/u[6]
                                                        R1=sum([(u[j]+v[j])/u[j]/v[j] for j in range(7)])
                                                        R2=sum([(u[j]+v[j])^2/u[j]/v[j] for j in range(7)])
                                                        if R1 == 4 and R2 == 16:
                                                            print(w,u,v,R2)



==> anc/p3.sage <==

# uncomment the corresponding case:

# first case
u=[-1,1,1,1,-2,0,0]
v=[-2,2,-3,3,5,0,0]

# second case
#u=[1,-1,1,1,2,0,0]
#v=[2,-2,-3,3,-5,0,0]

# third case
#u=[1,1,-1,1,3,0,0]
#v=[2,-3,-2,3,-5,0,0]

# fourth case
#u=[1,1,-1,1,-2,0,0]
#v=[2,2,3,3,5,0,0]

# fifth
#u=[1,-1,1,1,-3,0,0]
#v=[2,3,2,3,5,0,0]




R0=sum([1/u[j]/v[j] for j in range(5)])
print(R0)
for d5 in [1..floor(2/(1-R0))]:
    if 1-R0-1/d5 <> 0:
        d6=1/(1-R0-1/d5)
        for p5 in divisors(d5):
            if p5^2<=abs(d5):
                for p6 in divisors(d6):
                    if p6^2<=abs(d6):
                        for s5 in [-1,1]:
                        	for s6 in [-1,1]:
                                	u[5]=s5*p5
                                 	v[5]=d5/u[5]
                                   	u[6]=s6*p6
                                     	v[6]=d6/u[6]
                                   	R1=sum([(u[j]+v[j])/u[j]/v[j] for j in range(7)])
                                  	R2=sum([(u[j]+v[j])^2/u[j]/v[j] for j in range(7)])
                                     	if R1 == 4 and R2 == 16:
                                   		print(w,u,v,R2)



==> anc/p4.sage <==


# For section 4.3.2
# two choices need to be made (there are four cases in total)


var('x','y','z')


# uncomment the corresponding case:

# ------- Case A:
#u=[1,-1,1,0,0,0,x]
#v=[2,-2,-3,0,0,y,z]


# ------- Case B:
u=[1,1,-1,0,0,0,x]
v=[2,2,3,0,0,y,z]


# uncomment the corresponding case:

# first set of solutions to equation (25)
d3=4; d4=12

# second set of solutions to equation (25)
#d3=6; d4=6

for p3 in divisors(d3):
    if p3^2 < abs(d3):
        for p4 in divisors(d4):
            if p4^2 < abs(d4):
                for s3 in [-1,1]:
                    for s4 in [-1,1]:
                        u[3]=s3*p3
                        v[3]=d3/u[3]
                        u[4]=s4*p4
                        v[4]=d4/u[4]

                        R1 =sum([(u[j]+v[j])/u[j]/v[j] for j in range(5)])-4

                        if R1 == 0:
                            print("cero",u,v)
                        else:
                            if R1 > 0:
                                min=ceil(-4/R1); max=-1
                            else:
                                min=1; max=(floor(-4/R1))
                            for u[5] in [min..max]:
                                print(u,v)
                                E0 =sum([1/u[j]/v[j] for j in range(7)])-1
                                E1 =sum([(u[j]+v[j])/u[j]/v[j] for j in range(7)])-4
                                E2 =sum([(u[j]+v[j])^2/u[j]/v[j] for j in range(7)])-16
                                print(solve([E1==0, E2==0, E0==0], x, y,z))


==> anc/p5.sage <==

# uncomment the corresponding case:

#u=[1,-1,1,0,0,0,0]
#v=[2,-2,-3,0,0,0,0]

u=[1,1,-1,0,0,0,0]
v=[2,2,3,0,0,0,0]



pre_R0=sum([1/u[j]/v[j] for j in range(3)])
for d3 in [4..16]:
    for d4 in [d3..floor(3/(1-pre_R0-1/d3))]:
        if pre_R0+1/d3+1/d4 <> 1:
            if pre_R0+1/d3+1/d4 < 1:
                min=d4
                max=floor(2/(1-pre_R0-1/d3-1/d4))
            else:
                min=ceil(2/(1-pre_R0-1/d3-1/d4))
                max=-1
            for d5 in [min..max]:
                if pre_R0+1/d3+1/d4+1/d5 <> 1:
                    d6=1/(1-(pre_R0+1/d3+1/d4+1/d5))
                    if d6 in ZZ:
                        for p3 in divisors(d3):
                            if p3^2<=abs(d3):
                                for p4 in divisors(d4):
                                    if p4^2<=abs(d4):
                                        for p5 in divisors(d5):
                                            if p5^2<=abs(d5):
                                                for p6 in divisors(d6):
                                                    if p6^2<=abs(d6):
                                                        for s3 in [-1,1]:
                                                            for s4 in [-1,1]:
                                                                for s5 in [-1,1]:
                                                                    for s6 in [-1,1]:
                                                                        u[3]=s3*p3
                                                                        v[3]=d3/u[3]
                                                                        u[4]=s4*p4
                                                                        v[4]=d4/u[4]
                                                                        u[5]=s5*p5
                                                                        v[5]=d5/u[5]
                                                                        u[6]=s6*p6
                                                                        v[6]=d6/u[6]
                                                                        R1=sum([(u[j]+v[j])/u[j]/v[j] for j in range(7)])
                                                                        R2=sum([(u[j]+v[j])^2/u[j]/v[j] for j in range(7)])
                                                                        if R1 == 4 and R2 == 16:
                                                                            print(u,v)

